Learning Multiclass Classifier Under Noisy Bandit Feedback

This paper addresses the problem of multiclass classification with corrupted or noisy bandit feedback. In this setting, the learner may not receive true feedback. Instead, it receives feedback that has been flipped with some non-zero probability. We propose a novel approach to deal with noisy bandit feedback based on the unbiased estimator technique. We further offer a method that can efficiently estimate the noise rates, thus providing an end-to-end framework. The proposed algorithm enjoys a mistake bound of the order of $O(\sqrt{T})$ in the high noise case and of the order of $O(T^{\nicefrac{2}{3}})$ in the worst case. We show our approach's effectiveness using extensive experiments on several benchmark datasets.

==> assests/gamma_concat.py <==
from PIL import Image

def get_concat_h(im1, im2,im3,im4):
    dst = Image.new('RGB', (im1.width + im2.width + 2*im3.width, im1.height))
    dst.paste(im1, (0, 0))
    dst.paste(im2, (im1.width, 0))
    dst.paste(im3, (2*im1.width, 0))
    dst.paste(im4, (3*im1.width, 0))
    return dst

def get_concat_v(im1, im2,im3,im4,im5):
    dst = Image.new('RGB', (im1.width, im1.height + im2.height + im3.height + im4.height + im5.height))
    dst.paste(im1, (0, 0))
    dst.paste(im2, (0, im1.height))
    dst.paste(im3, (0, 2*im1.height))
    dst.paste(im4, (0, 3*im1.height))
    dst.paste(im5, (0, 4*im1.height))
    return dst


im1 = Image.open('./mnist/gamma/gamma_15.png')
im2 = Image.open('./mnist/gamma/gamma_44.png')
im3 = Image.open('./mnist/gamma/gamma_24.png')
im4 = Image.open('./mnist/gamma/gamma_42.png')
get_concat_h(im1, im2, im3,im4).save('gamma_all.png')
